Divide-and-Conquer Checkpointing for Arbitrary Programs with No User Annotation

Classical reverse-mode automatic differentiation (AD) imposes only a small constant-factor overhead in operation count over the original computation, but has storage requirements that grow, in the worst case, in proportion to the time consumed by the original computation. This storage blowup can be ameliorated by checkpointing, a process that reorders application of classical reverse-mode AD over an execution interval to tradeoff space \vs\ time. Application of checkpointing in a divide-and-conquer fashion to strategically chosen nested execution intervals can break classical reverse-mode AD into stages which can reduce the worst-case growth in storage from linear to sublinear. Doing this has been fully automated only for computations of particularly simple form, with checkpoints spanning execution intervals resulting from a limited set of program constructs. Here we show how the technique can be automated for arbitrary computations. The essential innovation is to apply the technique at the level of the language implementation itself, thus allowing checkpoints to span any execution interval.

==> example-with-binomial.f <==
      function ilog2(l)
      ilog2 = dlog(real(l, 8))/dlog(2.0d0)
      end

      subroutine rotate(theta, x1, x2, x1p, x2p)
      double precision theta, x1, x2, x1p, x2p, c, s
      c = cos(theta)
      s = sin(theta)
      x1p = c*x1-s*x2
      x2p = s*x1+c*x2
      end

      subroutine rot1(theta, n, x)
      double precision theta, x, x1p, x2p
      dimension x(n)
      do k = 1, n-1, 2
         call rotate(theta, x(k), x(k+1), x1p, x2p)
         x(k) = x1p
         x(k+1) = x2p
      end do
      end

      subroutine rot2(theta, n, x)
      double precision theta, x, x1p, x2p
      dimension x(n)
      do k = 2, n-2, 2
         call rotate(theta, x(k), x(k+1), x1p, x2p)
         x(k) = x1p
         x(k+1) = x2p
      end do
      end

      subroutine magsqr(n, x, y)
      double precision x, y
      dimension x(n)
      y = 0.0d0
      do k = 1, n
         y = y+x(k)*x(k)
      end do
      end

      subroutine f(n, x, l, phi, y)
      double precision phi, x, y, x1
      dimension x(n), x1(1000)
      do k = 1, n
         x1(k) = x(k)
      end do
c$ad binomial-ckp l+1 40 1
      do i = 1, l
         m = 2**(ilog2(l)-
     +           ilog2(1+int(mod(1013.0d0*3.0d0**phi*real(i, 8),
     +                           real(l, 8)))))
         do j = 1, m
            call magsqr(n, x1, y)
            y = sqrt(y)
            call rot1(1.2d0*y, n, x1)
            call rot2(1.4d0*y, n, x1)
         end do
      end do
      call magsqr(n, x1, y)
      y = y/2.0d0
      end

      program main
      double precision phi, x, xb, y, yb
      dimension x(1000), xb(1000)
      read *, n
      read *, l
      read *, phi
      do k = 1, n
         x(k) = n+1-k
         xb(k) = 0.0d0
      end do
      yb = 1.0d0
      call f(n, x, l, phi, y)
      print *, y
      call f_b(n, x, xb, l, phi, y, yb)
      do k = 1, n
         print *, xb(k)
      end do
      end

